Representation learning for improved interpretability and classification accuracy of clinical factors from EEG

Despite extensive standardization, diagnostic interviews for mental health disorders encompass substantial subjective judgment. Previous studies have demonstrated that EEG-based neural measures can function as reliable objective correlates of depression, or even predictors of depression and its course. However, their clinical utility has not been fully realized because of 1) the lack of automated ways to deal with the inherent noise associated with EEG data at scale, and 2) the lack of knowledge of which aspects of the EEG signal may be markers of a clinical disorder. Here we adapt an unsupervised pipeline from the recent deep representation learning literature to address these problems by 1) learning a disentangled representation using $\beta$-VAE to denoise the signal, and 2) extracting interpretable features associated with a sparse set of clinical labels using a Symbol-Concept Association Network (SCAN). We demonstrate that our method is able to outperform the canonical hand-engineered baseline classification method on a number of factors, including participant age and depression diagnosis. Furthermore, our method recovers a representation that can be used to automatically extract denoised Event Related Potentials (ERPs) from novel, single EEG trajectories, and supports fast supervised re-mapping to various clinical labels, allowing clinicians to re-use a single EEG representation regardless of updates to the standardized diagnostic system. Finally, single factors of the learned disentangled representations often correspond to meaningful markers of clinical factors, as automatically detected by SCAN, allowing for human interpretability and post-hoc expert analysis of the recommendations made by the model.

==> figs/change_colour.py <==
import numpy as np
from PIL import Image
import sys

img_name = sys.argv[1]

im = Image.open(img_name)
data = np.array(im)

r1, g1, b1 = 100, 159, 86 # Original value
threshold = 60
r2, g2, b2 = 255, 0, 0 # Value that we want to replace it with

red, green, blue = data[:,:,0], data[:,:,1], data[:,:,2]
mask = (red > r1-threshold) & (red < r1+threshold) & (green > g1-threshold) & (green < g1+threshold) & (blue > b1-threshold) & (blue < b1+threshold)
data[:,:,:3][mask] = [r2, g2, b2]

im = Image.fromarray(data)
im.save(f'{img_name[:-4]}_modified.png')
